Extended bodies with spin induced quadrupoles on circular equatorial orbits in Kerr spacetime

This work discusses the motion of extended test bodies as described by the Mathisson-Papapetrou-Dixon (MPD) equations in the pole-dipole-quadrupole approximation. We focus on the case that the quadrupole is solely induced by the spin of the body which is assumed to move on a circular equatorial orbit in a Kerr background. To fix the center of mass of the MPD body we use two different spin supplementary conditions (SSCs): the Tulczyjew-Dixon SSC and the Mathisson-Pirani SSC. We provide the frequencies of the circular equatorial orbits for the pole-dipole-(spin induced) quadrupole approximation of the body for both SSCs. In the process we develop an explicit four-velocity four-momentum relation for a pole-dipole-quadrupole body under the Mathisson-Pirani SSC.

==> anc/MPSSCQUAD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     20790,        537]
NotebookOptionsPosition[     18883,        497]
NotebookOutlinePosition[     19217,        512]
CellTagsIndexPosition[     19174,        509]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"Quartic", " ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "33", ")"}]}], " ", "for", " ", "the", " ", "determination", 
   " ", "of", " ", "the", " ", "orbital", " ", "frequency", " ", "of", " ", 
   "a", " ", "spinning", " ", "test", " ", 
   RowBox[{"body", ".", " ", "We"}], " ", "use", " ", "the", " ", "symbol", 
   " ", "k", " ", "instead", " ", "of", " ", 
   SubscriptBox[
    StyleBox["c", "Text"], 
    SuperscriptBox["S", "2"]], "for", " ", "the", " ", "shake", " ", "of", 
   " ", 
   RowBox[{"brevity", "."}]}], "Text"]], "Input",
 CellChangeTimes->{{3.8943526181521573`*^9, 3.8943526207923174`*^9}, {
  3.894352671759516*^9, 3.8943526954914484`*^9}, {3.89435281433994*^9, 
  3.894352818818636*^9}, {3.894353012539675*^9, 3.8943530385705857`*^9}, {
  3.8943530698061433`*^9, 3.894353090252472*^9}, {3.8943532383118753`*^9, 
  3.8943533258412333`*^9}, {3.894354987549625*^9, 3.894354989349527*^9}, {
  3.894355250947782*^9, 
  3.894355251355459*^9}},ExpressionUUID->"33109caa-d805-4644-b00b-\
43189ca2113b"],

Cell[CellGroupData[{

Cell["MP SSC CEO EVALUATIONS", "Title",
 CellChangeTimes->{{3.8943522887594323`*^9, 3.8943522960673313`*^9}, 
   3.894354968366159*^9, 
   3.894355238215568*^9},ExpressionUUID->"c49488b2-8fd6-4c67-9cc2-\
47210481b858"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"4", " ", "m", " ", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"2", " ", "m", " ", "M", " ", 
     SuperscriptBox["r", "5"]}], "+", 
    RowBox[{"10", " ", "a", " ", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["r", "2"], " ", "S"}], "-", 
    RowBox[{"6", " ", "a", " ", "M", " ", 
     SuperscriptBox["r", "3"], " ", "S"}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["a", "2"], " ", "k", " ", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["S", "2"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["a", "2"], " ", "k", " ", "M", " ", "r", " ", 
     SuperscriptBox["S", "2"]}], "-", 
    RowBox[{"12", " ", "k", " ", 
     SuperscriptBox["M", "3"], " ", "r", " ", 
     SuperscriptBox["S", "2"]}], "+", 
    RowBox[{"12", " ", "k", " ", 
     SuperscriptBox["M", "2"], " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox["S", "2"]}], "-", 
    RowBox[{"3", " ", "k", " ", "M", " ", 
     SuperscriptBox["r", "3"], " ", 
     SuperscriptBox["S", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", "a", " ", "m", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"4", " ", "a", " ", "m", " ", "M", " ", 
        SuperscriptBox["r", "5"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "S"}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["a", "2"], " ", "M", " ", 
        SuperscriptBox["r", "3"], " ", "S"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "S"}], "+", 
       RowBox[{"4", " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", "S"}], "-", 
       RowBox[{"96", " ", 
        SuperscriptBox["a", "3"], " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["a", "3"], " ", "k", " ", "M", " ", "r", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"48", " ", "a", " ", "k", " ", 
        SuperscriptBox["M", "3"], " ", "r", " ", 
        SuperscriptBox["S", "2"]}], "-", 
       RowBox[{"48", " ", "a", " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"18", " ", "a", " ", "k", " ", "M", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["S", "2"]}]}], ")"}], " ", "\[CapitalOmega]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        SuperscriptBox["a", "2"], " ", "m", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"]}], "-", 
       RowBox[{"2", " ", "m", " ", "M", " ", 
        SuperscriptBox["r", "7"]}], "+", 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "2"], " ", "S"}], "+", 
       RowBox[{"18", " ", "a", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "S"}], "+", 
       RowBox[{"6", " ", "a", " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", "S"}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["a", "4"], " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["S", "2"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["a", "2"], " ", "k", " ", 
        SuperscriptBox["M", "3"], " ", "r", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["a", "2"], " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["a", "2"], " ", "k", " ", "M", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["S", "2"]}], "-", 
       RowBox[{"12", " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"3", " ", "k", " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["S", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SuperscriptBox["a", "3"], " ", "m", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "3"], " ", "m", " ", "M", " ", 
        SuperscriptBox["r", "5"]}], "+", 
       RowBox[{"4", " ", "a", " ", "m", " ", "M", " ", 
        SuperscriptBox["r", "7"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "S"}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["a", "2"], " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", "S"}], "-", 
       RowBox[{"12", " ", "M", " ", 
        SuperscriptBox["r", "7"], " ", "S"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "8"], " ", "S"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "4"], " ", "M", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "M"}], "+", 
          RowBox[{"3", " ", "r"}]}], ")"}], " ", "S"}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["a", "3"], " ", "k", " ", 
        SuperscriptBox["M", "3"], " ", "r", " ", 
        SuperscriptBox["S", "2"]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["a", "3"], " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["S", "2"]}], "-", 
       RowBox[{"60", " ", 
        SuperscriptBox["a", "3"], " ", "k", " ", "M", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"24", " ", "a", " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["S", "2"]}], "-", 
       RowBox[{"30", " ", "a", " ", "k", " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["S", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "5"], " ", "k", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", "M"}], "+", 
          RowBox[{"5", " ", "r"}]}], ")"}], " ", 
        SuperscriptBox["S", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[CapitalOmega]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["a", "4"], " ", "m", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "4"], " ", "m", " ", "M", " ", 
        SuperscriptBox["r", "5"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", "m", " ", "M", " ", 
        SuperscriptBox["r", "7"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", "m", " ", 
        SuperscriptBox["r", "8"]}], "-", 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox["r", "10"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"], " ", "S"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["a", "3"], " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", "S"}], "+", 
       RowBox[{"12", " ", "a", " ", "M", " ", 
        SuperscriptBox["r", "7"], " ", "S"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "5"], " ", "M", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "M"}], "+", 
          RowBox[{"3", " ", "r"}]}], ")"}], " ", "S"}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["a", "4"], " ", "k", " ", 
        SuperscriptBox["M", "3"], " ", "r", " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["a", "4"], " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["a", "4"], " ", "k", " ", "M", " ", 
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["S", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["a", "2"], " ", "k", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["a", "2"], " ", "k", " ", "M", " ", 
        SuperscriptBox["r", "5"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"6", " ", "k", " ", "M", " ", 
        SuperscriptBox["r", "7"], " ", 
        SuperscriptBox["S", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "6"], " ", "k", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "M"}], "+", 
          RowBox[{"5", " ", "r"}]}], ")"}], " ", 
        SuperscriptBox["S", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[CapitalOmega]", "4"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eq", "\[Equal]", "0"}], ",", "\[CapitalOmega]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.894353061037404*^9, 3.8943530649006605`*^9}, {
   3.8943533362366076`*^9, 3.8943534054087768`*^9}, {3.8943534437584105`*^9, 
   3.894353509484009*^9}, {3.894353580370533*^9, 3.8943536536395864`*^9}, {
   3.894353706335805*^9, 3.894353741983693*^9}, {3.894354685043901*^9, 
   3.89435468828822*^9}, {3.894354786391943*^9, 3.89435479378308*^9}, 
   3.894354844535987*^9, 
   3.8943549086159353`*^9},ExpressionUUID->"30380daa-e4b4-4d95-b91d-\
7bf2a1920497"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SOLUTIONS CHECK", "Title",
 CellChangeTimes->{{3.8943522887594323`*^9, 3.8943522960673313`*^9}, 
   3.894354968366159*^9, {3.8943550608210077`*^9, 3.894355077884472*^9}, 
   3.8943552304158573`*^9},ExpressionUUID->"aee0d462-e223-476b-9e87-\
805ad43275e4"],

Cell["Physical solution", "Text",
 CellChangeTimes->{
  3.8943549509576*^9},ExpressionUUID->"84bf08b3-345c-489a-9d6d-f35bf83d0fb9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sols", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", "0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"a", "\[Rule]", "0"}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{"S", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.894353061037404*^9, 3.8943530649006605`*^9}, {
   3.8943533362366076`*^9, 3.8943534054087768`*^9}, {3.8943534437584105`*^9, 
   3.894353509484009*^9}, {3.894353580370533*^9, 3.8943536536395864`*^9}, {
   3.894353706335805*^9, 3.894353741983693*^9}, {3.894354685043901*^9, 
   3.89435468828822*^9}, {3.894354786391943*^9, 3.89435479378308*^9}, 
   3.894354844535987*^9, {3.8943549086159353`*^9, 3.894354934110793*^9}, {
   3.894355024205721*^9, 3.894355029532926*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c68852ae-ebf0-4cf0-a482-67afd01c87e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[CapitalOmega]", "\[Rule]", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.894355030133594*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"54bc7dad-d616-4857-b34a-ecd95b9cba2b"]
}, Open  ]],

Cell["Physical solution", "Text",
 CellChangeTimes->{
  3.894355095079453*^9},ExpressionUUID->"4f77e9c3-0c99-4276-a923-\
b5d884f8a9b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sols", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", "0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"a", "\[Rule]", "0"}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{"S", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.894353061037404*^9, 3.8943530649006605`*^9}, {
   3.8943533362366076`*^9, 3.8943534054087768`*^9}, {3.8943534437584105`*^9, 
   3.894353509484009*^9}, {3.894353580370533*^9, 3.8943536536395864`*^9}, {
   3.894353706335805*^9, 3.894353741983693*^9}, {3.894354685043901*^9, 
   3.89435468828822*^9}, {3.894354786391943*^9, 3.89435479378308*^9}, 
   3.894354844535987*^9, {3.8943549086159353`*^9, 3.894354934110793*^9}, {
   3.894355024205721*^9, 3.894355038157997*^9}, {3.89435508402899*^9, 
   3.894355086028656*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c9c77bd5-0405-4f27-ac54-a7cd3566165d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[CapitalOmega]", "\[Rule]", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.894355098981694*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"258e7ca8-f9c9-423f-a7ab-e906993ca229"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"Unphysical", " ", "solution"}], "Text"]], "Input",
 CellChangeTimes->{
  3.8943551892693243`*^9},ExpressionUUID->"42131033-2192-4923-afae-\
e26f78b81088"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sols", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", "0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"a", "\[Rule]", "0"}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{"S", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.894353061037404*^9, 3.8943530649006605`*^9}, {
   3.8943533362366076`*^9, 3.8943534054087768`*^9}, {3.8943534437584105`*^9, 
   3.894353509484009*^9}, {3.894353580370533*^9, 3.8943536536395864`*^9}, {
   3.894353706335805*^9, 3.894353741983693*^9}, {3.894354685043901*^9, 
   3.89435468828822*^9}, {3.894354786391943*^9, 3.89435479378308*^9}, 
   3.894354844535987*^9, {3.8943549086159353`*^9, 3.894354934110793*^9}, {
   3.894355024205721*^9, 3.894355038157997*^9}, {3.89435508402899*^9, 
   3.89435510528471*^9}, 3.894355145332266*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"aa8867f3-36c5-482b-b370-930b36fcdb16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[CapitalOmega]", "\[Rule]", 
   FractionBox[
    RowBox[{"S", "-", 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"]}], "+", 
       SuperscriptBox["S", "2"]}]]}], 
    RowBox[{"2", " ", "m", " ", 
     SuperscriptBox["r", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.8943551481556683`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"916a5283-50b1-499d-af21-0ac1f28d2e99"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"Unphysical", " ", "solution"}], "Text"]], "Input",ExpressionUUID->\
"884b1a3a-b5bb-43e7-9b86-06083d9b512a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sols", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", "0"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"a", "\[Rule]", "0"}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{"S", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.894353061037404*^9, 3.8943530649006605`*^9}, {
   3.8943533362366076`*^9, 3.8943534054087768`*^9}, {3.8943534437584105`*^9, 
   3.894353509484009*^9}, {3.894353580370533*^9, 3.8943536536395864`*^9}, {
   3.894353706335805*^9, 3.894353741983693*^9}, {3.894354685043901*^9, 
   3.89435468828822*^9}, {3.894354786391943*^9, 3.89435479378308*^9}, 
   3.894354844535987*^9, {3.8943549086159353`*^9, 3.894354934110793*^9}, {
   3.894355024205721*^9, 3.894355038157997*^9}, {3.89435508402899*^9, 
   3.89435510528471*^9}, {3.894355145332266*^9, 3.894355163483984*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"bd4cb484-2b6d-47b0-8aeb-9177d9f6d3e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[CapitalOmega]", "\[Rule]", 
   FractionBox[
    RowBox[{"S", "+", 
     SqrtBox[
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"]}], "+", 
       SuperscriptBox["S", "2"]}]]}], 
    RowBox[{"2", " ", "m", " ", 
     SuperscriptBox["r", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.894355179500865*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"fda09b55-49ed-4b2f-b2c2-83beed459985"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 685},
WindowMargins->{{1, Automatic}, {Automatic, 27}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1053, 21, 36, "Input",ExpressionUUID->"33109caa-d805-4644-b00b-43189ca2113b"],
Cell[CellGroupData[{
Cell[1636, 45, 218, 4, 99, "Title",ExpressionUUID->"c49488b2-8fd6-4c67-9cc2-47210481b858"],
Cell[1857, 51, 10170, 254, 238, "Input",ExpressionUUID->"30380daa-e4b4-4d95-b91d-7bf2a1920497"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12064, 310, 261, 4, 99, "Title",ExpressionUUID->"aee0d462-e223-476b-9e87-805ad43275e4"],
Cell[12328, 316, 131, 2, 36, "Text",ExpressionUUID->"84bf08b3-345c-489a-9d6d-f35bf83d0fb9"],
Cell[CellGroupData[{
Cell[12484, 322, 1036, 23, 31, "Input",ExpressionUUID->"c68852ae-ebf0-4cf0-a482-67afd01c87e6"],
Cell[13523, 347, 214, 4, 35, "Output",ExpressionUUID->"54bc7dad-d616-4857-b34a-ecd95b9cba2b"]
}, Open  ]],
Cell[13752, 354, 135, 3, 36, "Text",ExpressionUUID->"4f77e9c3-0c99-4276-a923-b5d884f8a9b7"],
Cell[CellGroupData[{
Cell[13912, 361, 1085, 24, 31, "Input",ExpressionUUID->"c9c77bd5-0405-4f27-ac54-a7cd3566165d"],
Cell[15000, 387, 214, 4, 35, "Output",ExpressionUUID->"258e7ca8-f9c9-423f-a7ab-e906993ca229"]
}, Open  ]],
Cell[15229, 394, 190, 5, 34, "Input",ExpressionUUID->"42131033-2192-4923-afae-e26f78b81088"],
Cell[CellGroupData[{
Cell[15444, 403, 1106, 24, 31, "Input",ExpressionUUID->"aa8867f3-36c5-482b-b370-930b36fcdb16"],
Cell[16553, 429, 494, 14, 65, "Output",ExpressionUUID->"916a5283-50b1-499d-af21-0ac1f28d2e99"]
}, Open  ]],
Cell[17062, 446, 143, 3, 34, "Input",ExpressionUUID->"884b1a3a-b5bb-43e7-9b86-06083d9b512a"],
Cell[CellGroupData[{
Cell[17230, 453, 1130, 24, 31, "Input",ExpressionUUID->"bd4cb484-2b6d-47b0-8aeb-9177d9f6d3e1"],
Cell[18363, 479, 492, 14, 65, "Output",ExpressionUUID->"fda09b55-49ed-4b2f-b2c2-83beed459985"]
}, Open  ]]
}, Open  ]]
}
]
*)


